Implementation of exponential and parametrized algorithms in the AGAPE project

This technical report describes the implementation of exact and parametrized exponential algorithms, developed during the French ANR Agape during 2010-2012. The developed algorithms are distributed under the CeCILL license and have been written in Java using the Jung graph library.

==> tutorials/DirectedGraphFactoryForStringInteger.java <==
/*
 * Copyright University of Orleans - ENSI de Bourges. 
 * Source code under CeCILL license.
 */
package agape.tutorials;

import edu.uci.ics.jung.graph.DirectedSparseGraph;
import edu.uci.ics.jung.graph.Graph;

public class DirectedGraphFactoryForStringInteger extends UndirectedGraphFactoryForStringInteger {
    
    public DirectedGraphFactoryForStringInteger(int i, int j) {
        super(i,j);
    }
    
    public DirectedGraphFactoryForStringInteger() {
        super();
    }

    public Graph<String, Integer> create() {
        return new DirectedSparseGraph<String, Integer>();
    }
}

==> tutorials/UndirectedGraphFactoryForStringInteger.java <==
/*
 * Copyright University of Orleans - ENSI de Bourges. 
 * Source code under CeCILL license.
 */
package agape.tutorials;

import org.apache.commons.collections15.Factory;

import edu.uci.ics.jung.graph.Graph;
import edu.uci.ics.jung.graph.UndirectedSparseGraph;

public class UndirectedGraphFactoryForStringInteger implements Factory<Graph<String,Integer>> {
    
    public UndirectedGraphFactoryForStringInteger() {
        super();
    }

    public UndirectedGraphFactoryForStringInteger(int incV, int incE) {
        this();
        this.incV = incV;
        this.incE = incE;
    }

    public VertexFactoryForString vertexFactory = new UndirectedGraphFactoryForStringInteger.VertexFactoryForString();
    public EdgeFactoryForinteger edgeFactory = new UndirectedGraphFactoryForStringInteger.EdgeFactoryForinteger();
    public int incV = +1;
    public int incE = -1;

    public Graph<String, Integer> create() {
        return new UndirectedSparseGraph<String, Integer>();
    }
    
    public class VertexFactoryForString implements Factory<String> {
        int c=0;
        public String create() {
            c = c + incV;
            return "v"+c;
        }
    }
    
    public class EdgeFactoryForinteger implements Factory<Integer> {
        int c=0;
        public Integer create() {
            c = c + incE;
            return Integer.valueOf(c);
        }    
    }
}
